Time Series Analysis and Modeling to Forecast: a Survey

Time series modeling for predictive purpose has been an active research area of machine learning for many years. However, no sufficiently comprehensive and meanwhile substantive survey was offered so far. This survey strives to meet this need. A unified presentation has been adopted for entire parts of this compilation. A red thread guides the reader from time series preprocessing to forecasting. Time series decomposition is a major preprocessing task, to separate nonstationary effects (the deterministic components) from the remaining stochastic constituent, assumed to be stationary. The deterministic components are predictable and contribute to the prediction through estimations or extrapolation. Fitting the most appropriate model to the remaining stochastic component aims at capturing the relationship between past and future values, to allow prediction. We cover a sufficiently broad spectrum of models while nonetheless offering substantial methodological developments. We describe three major linear parametric models, together with two nonlinear extensions, and present five categories of nonlinear parametric models. Beyond conventional statistical models, we highlight six categories of deep neural networks appropriate for time series forecasting in nonlinear framework. Finally, we enlighten new avenues of research for time series modeling and forecasting. We also report software made publicly available for the models presented.

==> compile_latex.sh <==

# compilation with .png figures
pdflatex survey_arxiv_jmlr_21_09_25_sat
bibtex   survey_arxiv_jmlr_21_09_25_sat
pdflatex survey_arxiv_jmlr_21_09_25_sat
pdflatex survey_arxiv_jmlr_21_09_25_sat
evince   survey_arxiv_jmlr_21_09_25_sat.pdf &

# compilation with .png figures
#pdflatex time_series_analysis_survey
#bibtex time_series_analysis_survey
#evince time_series_analysis_survey.pdf &

# compilation with .eps figures
#latex time_series_analysis_survey.tex  
#bibtex latex time_series_analysis_survey
#latex latex time_series_analysis_survey.tex 
#latex latex time_series_analysis_survey.tex 
#latex latex time_series_analysis_survey.tex 
#dvips -o latex time_series_analysis_survey.ps latex time_series_analysis_survey.dvi
##dvips -t a4 -o exemple_article_latex.ps exemple_article_latex.dvi % (no diff with above line)
#ps2pdf latex time_series_analysis_survey.ps
#evince latex time_series_analysis_survey.pdf &

